Generation of Speaker Representations Using Heterogeneous Training Batch Assembly

In traditional speaker diarization systems, a well-trained speaker model is a key component to extract representations from consecutive and partially overlapping segments in a long speech session. To be more consistent with the back-end segmentation and clustering, we propose a new CNN-based speaker modeling scheme, which takes into account the heterogeneity of the speakers in each training segment and batch. We randomly and synthetically augment the training data into a set of segments, each of which contains more than one speaker and some overlapping parts. A soft label is imposed on each segment based on its speaker occupation ratio, and the standard cross entropy loss is implemented in model training. In this way, the speaker model should have the ability to generate a geometrically meaningful embedding for each multi-speaker segment. Experimental results show that our system is superior to the baseline system using x-vectors in two speaker diarization tasks. In the CALLHOME task trained on the NIST SRE and Switchboard datasets, our system achieves a relative reduction of 12.93% in DER. In Track 2 of CHiME-6, our system provides 13.24%, 12.60%, and 5.65% relative reductions in DER, JER, and WER, respectively.

==> plots/new.py <==
import matplotlib as mpl
mpl.use("Agg")

import seaborn as sns
import matplotlib.pyplot as plt
from matplotlib.offsetbox import AnchoredText
import pandas as pd

import numpy as np

def move_legend(ax, new_loc, **kws):
    old_legend = ax.legend_
    handles = old_legend.legendHandles
    labels = [t.get_text() for t in old_legend.get_texts()]
    title = old_legend.get_title().get_text()
    ax.legend(handles, labels, loc=new_loc, title=None, **kws)


sns.set_theme(
    font="Times New Roman",
    style="whitegrid",
    rc={
        "xtick.labelsize": 8,
        "ytick.labelsize": 8,
        "legend.fontsize": 8,
        "axes.labelsize": 8,
        "axes.titlepad": 5,
        "axes.titlesize": 10,
        "axes.axisbelow": True,
        "xtick.major.pad": 0.001,
        "ytick.major.pad": 0.001,
        "grid.linewidth": 0.3,
    }
        )

sns.color_palette("tab10")
palette ={"A": "C3", "B": "C2", "A & B": "C4", "C": "C8"}


figure, axes = plt.subplots(
    1,
    2,
    # sharex=True,
    # sharey=True,
    gridspec_kw={"wspace": 0.2},
    figsize=(4, 2.5),
)


icodes, labels = dict(), dict()
utt_name = "iaex"
data = np.load(f"{utt_name}.npz")

icode_x, icode_y = [], []
for x, y in data["icodes"]:
    icode_x.append(x)
    icode_y.append(y)

speakers = []
for label in data["labels"]:
    if label == "Speaker1":
        speakers.append("A")
    elif label == "Speaker2":
        speakers.append("B")
    elif label == "Speaker3":
        speakers.append("C")
    elif label == "Contain both Speaker1 & Speaker2":
        speakers.append("A & B")

dframe = pd.DataFrame({"Speaker": speakers, "X": icode_x, "Y": icode_y})
g0 = sns.kdeplot(
    data=dframe,
    x="X", y="Y", hue="Speaker",
    palette=palette,
    fill=True,
    alpha=.8,
    ax=axes[0],
    hue_order=["A & B", "A", "B", "C"],
    legend=False,
)
g0.set(xlabel=None)
g0.set(ylabel=None)
g0.set_title("(a) baseline")

icodes, labels = dict(), dict()
utt_name = "iaex_sc"
data = np.load(f"{utt_name}.npz")

icode_x, icode_y = [], []
for x, y in data["icodes"]:
    icode_x.append(x)
    icode_y.append(y)

speakers = []
for label in data["labels"]:
    if label == "Speaker1":
        speakers.append("A")
    elif label == "Speaker2":
        speakers.append("B")
    elif label == "Speaker3":
        speakers.append("C")
    elif label == "Contain both Speaker1 & Speaker2":
        speakers.append("A & B")

dframe = pd.DataFrame({"Speaker": speakers, "X": icode_x, "Y": icode_y})
g1=sns.kdeplot(
    data=dframe,
    x="X", y="Y", hue="Speaker",
    palette=palette,
    fill=True,
    alpha=.8,
    ax=axes[1],
    hue_order=["A & B", "A", "B", "C"],
)
g1.set(xlabel=None)
g1.set(ylabel=None)
g1.set_title("(b) proposed")
move_legend(g1, "lower right")

figure.subplots_adjust(top=0.9, bottom=0.1, left=0.07, right=0.97, wspace=0.05)
figure.savefig("plot.pdf", format="pdf")

==> plots/old.py <==
import matplotlib as mpl
mpl.use("Agg")

import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
from matplotlib.offsetbox import AnchoredText

import numpy as np

mpl.rc("font", family="Times New Roman")
mpl.rc(
    "mathtext",
    fontset="stix",
)
mpl.rc("xtick", labelsize=8)
mpl.rc("ytick", labelsize=8)
mpl.rc("axes", labelsize=8, titlepad=2, titlesize=8, axisbelow=True)
mpl.rc("legend", fontsize=8)
mpl.rc("figure", figsize=[3.48, 2.15])

icodes, labels = dict(), dict()
utt_name = "iaex"

data = np.load("{}.npz".format(utt_name))
labels_ = data["labels"]
icodes[0] = data["icodes"]
labels[0] = []
for i in labels_:
    if i == "Speaker1":
        labels[0].append("Speaker 1")
    if i == "Speaker2":
        labels[0].append("Speaker 2")
    if i == "Speaker3":
        labels[0].append("Speaker 3")
    if i == "Contain both Speaker1 & Speaker2":
        labels[0].append("1 & 2 Mixed")


data = np.load("{}_sc.npz".format(utt_name))
labels_ = data["labels"]
icodes[1] = data["icodes"]
labels[1] = []
for i in labels_:
    if i == "Speaker1":
        labels[1].append("Speaker 1")
    if i == "Speaker2":
        labels[1].append("Speaker 2")
    if i == "Speaker3":
        labels[1].append("Speaker 3")
    if i == "Contain both Speaker1 & Speaker2":
        labels[1].append("1 & 2 Mixed")

legends = ["Speaker 1", "Speaker 2", "1 & 2 Mixed", "Speaker 3"]

figure, axes = plt.subplots(
    1,
    2,
    sharex=True,
    sharey=True,
    # gridspec_kw={"wspace": 1},
)

x = list(range(-60, 70, 20))
y = list(range(-60, 70, 20))

colors = ["crimson", "mediumblue", "blueviolet", "darkgreen"]
# markers = ["^", "v", "d", "o"]
markers = ["o", "o", "o", "o"]

subfig = ["(a) Baseline", "(b) Proposed"]

lines_ = []
for k in range(2):
    axes[k].set_aspect("auto")
    axes[k].spines["top"].set_color("lightgray")
    axes[k].spines["top"].set_linewidth(0.5)
    axes[k].set_xlim(-70, 70)
    axes[k].set_ylim(-70, 70)
    axes[k].set_xticks(x)
    axes[k].set_yticks(y)
    axes[k].tick_params("both", pad=1)
    axes[k].grid(alpha=0.1)

    axes[k].add_artist(
        AnchoredText(subfig[k],
                     prop=dict(size=8),
                     frameon=False,
                     loc=3,
                     pad=1,
                     borderpad=0))

    legends_ = [legends[2], legends[3], legends[0], legends[1]]
    colors_ = [colors[2], colors[3], colors[0], colors[1]]

    for j, legend in enumerate(legends_):
        labels_tmp = np.array([labels[k][i]
                               for i, label in enumerate(labels[k]) if label == legend])
        icodes_tmp = np.array([icodes[k][i]
                               for i, label in enumerate(labels[k]) if label == legend])
        # line = axes[k].scatter(icodes_tmp[:, 0], icodes_tmp[:, 1], linewidths=0.1, edgecolors="black",
        #                         s=10, c=colors[j], label=labels_tmp[0], marker=markers[j])
        line = axes[k].scatter(icodes_tmp[:, 0], icodes_tmp[:, 1], alpha=0.5, edgecolors=None,
                                s=10, c=colors_[j], label=labels_tmp[0])
        lines_.append(line)

lines = [lines_[2], lines_[3], lines_[0], lines_[1]]

# data = np.load("{}.npz".format(utt_name))
# labels = data["labels"]
# colors = data["colors"]
# icodes = data["icodes"]
# for legand in legends:
#     # Select points of each label


#     circle_center = np.mean(icodes_tmp, axis=0)
#     circle_size = np.max(np.std(icodes_tmp, axis=0))
#     ax11.add_artist(plt.Circle(circle_center, circle_size,
#                                color=colors_tmp[0], fill=False))

# plt.Circle((-56,  20), 10, color="r", fill=False)
# plt.Circle((-20,  -2), 20, color="g", fill=False)
# plt.Circle(( 16, -40), 10, color="b", fill=False)

# plt.legend()

# Plot the result of proposed speaker change system
# ax12 = plt.subplot(122, xlim=(-60, 60), ylim=(-80, 60))
# # load data
# data = np.load("{}_sc.npz".format(utt_name))
# labels = data["labels"]
# colors = data["colors"]
# icodes = data["icodes"]
# for legand in legends:
#     # Select points of each label
#     labels_tmp = np.array([labels[i]
#                            for i, label in enumerate(labels) if label == legand])
#     colors_tmp = np.array([colors[i]
#                            for i, label in enumerate(labels) if label == legand])
#     icodes_tmp = np.array([icodes[i]
#                            for i, label in enumerate(labels) if label == legand])
#     ax12.scatter(icodes_tmp[:, 0], icodes_tmp[:, 1],
#                  s=10, c=colors_tmp, label=labels_tmp[0])

#     circle_center = np.mean(icodes_tmp, axis=0)
#     circle_size = np.max(np.std(icodes_tmp, axis=0))
#     ax12.add_artist(plt.Circle(circle_center, circle_size,
#                                color=colors_tmp[0], fill=False))

# plt.tight_layout()
# plt.subplots_adjust(left=None, bottom=None, right=None,
#                     top=None, wspace=0.1, hspace=None)
# figure.subplots_adjust(top=0.73, bottom=0.12, left=0.05, right=0.99)

figure.legend(lines[:len(legends)], legends,
    ncol=4,
    handletextpad=0.01,
    # fancybox=True,      
    # shadow=False,
    framealpha=1,
    borderaxespad=0.1,
    loc="upper center",
    columnspacing=1,
    frameon=False,
)

figure.subplots_adjust(top=0.9, bottom=0.1, left=0.07, right=0.97, wspace=0.05)
figure.savefig("plot.pdf", format="pdf")

